Star Formation in the Central Molecular Zone of the Milky Way

The Central Molecular Zone (CMZ) is a ring-like accumulation of molecular gas in the innermost few hundred parsecs of the Milky Way, generated by the inward transport of matter driven by the Galactic bar. The CMZ is the most extreme star-forming environment in the Galaxy. The unique combination of large-scale dynamics and extreme interstellar medium conditions, characterised by high densities, temperatures, pressures, turbulent motions, and strong magnetic fields, make the CMZ an ideal region for testing current star and planet formation theories. We review the recent observational and theoretical advances in the field, and combine these to draw a comprehensive, multi-scale and multi-physics picture of the cycle of matter and energy in the context of star formation in the closest galactic nucleus.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\authors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\title}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

